Graph Learning for Planning: The Story Thus Far and Open Challenges

Graph learning is naturally well suited for use in planning due to its ability to exploit relational structures exhibited in planning domains and to take as input planning instances with arbitrary number of objects. In this paper, we study the usage of graph learning for planning thus far by studying the theoretical and empirical effects on learning and planning performance of (1) graph representations of planning tasks, (2) graph learning architectures, and (3) optimisation formulations for learning. Our studies accumulate in the GOOSE framework which learns domain knowledge from small planning tasks in order to scale up to much larger planning tasks. In this paper, we also highlight and propose the 5 open challenges in the general Learning for Planning field that we believe need to be addressed for advancing the state-of-the-art.

==> figures/asnets.py <==
import itertools

import graphviz
import matplotlib.colors as mcolors
import matplotlib.pyplot as plt
import networkx as nx
from netgraph import Graph  # pip install netgraph

A = "a"
B = "b"
C = "c"
E = "e"

on = "on"
clear = "clear"
ontable = "on-table"
holding = "holding"

pickup = "pickup"
putdown = "putdown"
stack = "stack"
unstack = "unstack"

arity_map = {
    on: 2,
    clear: 1,
    ontable: 1,
    holding: 1,
    pickup: 1,
    putdown: 1,
    stack: 2,
    unstack: 2,
}

actions = {
    pickup: {
        "vars": ["x"],
        "pre": [(clear, "x"), (ontable, "x")],
        "add": [(holding, "x")],
        "del": [(clear, "x"), (ontable, "x")],
        "enum": {
            (clear, "x"): 0,
            (ontable, "x"): 1,
            (holding, "x"): 2,
        }
    },
    putdown: {
        "vars": ["x"],
        "pre": [(holding, "x")],
        "add": [(clear, "x"), (ontable, "x")],
        "del": [(holding, "x")],
        "enum": {
            (holding, "x"): 3,
            (clear, "x"): 4,
            (ontable, "x"): 5,
        }
    },
    stack: {
        "vars": ["x", "y"],
        "pre": [(holding, "x"), (clear, "y")],
        "add": [(on, "x", "y"), (clear, "x")],
        "del": [(holding, "x"), (clear, "y")],
        "enum": {
            (holding, "x"): 6,
            (clear, "y"): 7,
            (on, "x", "y"): 8,
            (clear, "x"): 9,
        }
    },
    unstack: {
        "vars": ["x", "y"],
        "pre": [(on, "x", "y"), (clear, "x")],
        "add": [(holding, "x"), (clear, "y")],
        "del": [(on, "x", "y"), (clear, "x")],
        "enum": {
            (on, "x", "y"): 10,
            (clear, "x"): 11,
            (holding, "x"): 12,
            (clear, "y"): 13,
        }
    },
}
objects = [A, B, C, E]

s = {
    (clear, A),
    (on, A, B),
    (on, B, C),
    (ontable, C),
    (ontable, E),
}

g = {
    (clear, A),
    (on, A, E),
    (on, E, B),
    (ontable, B),
    (ontable, C),
}

s = {f"{p}({','.join(v)})" for p, *v in s}
g = {f"{p}({','.join(v)})" for p, *v in g}

nodes = set()
ground_props = set()

colours = ["#7f7f7f", "#008000", "#17becf", "#9467bd", "#e377c2", "#bcbd22"]
embed_to_colour = {
    (0, 0, 0, 0): colours[0],
    (1, 0, 0, 0): colours[1],
    (0, 1, 0, 0): colours[2],
    (0, 1, 0, 1): colours[3],
    (0, 1, 1, 0): colours[4],
    (0, 1, 1, 1): colours[5],
}

G = nx.MultiGraph()
for predicate, arity in arity_map.items():
    combos = itertools.combinations_with_replacement(objects, arity)
    combos = filter(lambda c: len(set(c)) == len(c), combos)
    for instantiation in combos:
        node = f"{predicate}({','.join(instantiation)})"
        is_action_and_applicable = False
        if predicate in actions and node == "unstack(a,b)":
            is_action_and_applicable = True
        embed = (is_action_and_applicable, predicate not in actions, node in s, node in g)
        print(embed in embed_to_colour)
        G.add_node(node, color=embed_to_colour[embed])
        nodes.add(node)
        if predicate not in actions:
            ground_props.add(node)

linestyle = ["--", "-.", ":"]

linecolor = ['#4c004c', '#6a00cb', '#0d00ff', '#0081ff', '#00ffcd', '#2cff00', '#94ff00', '#fcff00', '#ff9200', '#ff2200', '#dd0000', '#ad0000', '#7c0000', '#4c0000']

for action, info in actions.items():
    variables = info["vars"]
    pre = info["pre"]
    add = info["add"]
    delete = info["del"]
    enum = info["enum"]

    combos = itertools.combinations_with_replacement(objects, len(variables))
    combos = filter(lambda c: len(set(c)) == len(c), combos)

    for combo in combos:
        a = f"{action}({','.join(combo)})"
        var_to_obj = dict(zip(variables, combo))
        enum_instantiated = {}
        for key, val in enum.items():
            p, *v = key
            v = [var_to_obj[i] for i in v]
            pname = f"{p}({','.join(v)})"
            enum_instantiated[pname] = val
        for lime in ["pre", "add", "del"]:
            instantiation = [f"{p}({','.join([var_to_obj[i] for i in v])})" for p, *v in info[lime]]
            for p in instantiation:
                assert p in nodes, p
                assert p in enum_instantiated, p
                i = enum_instantiated[p]
                G.add_edge(a, p, linestyle=linestyle[i%3], color=linecolor[i])

pos = nx.bipartite_layout(G, ground_props)

print("drawing...")

node_colors = [G.nodes[n]["color"] for n in G.nodes]
edge_colors = [G[e[0]][e[1]][e[2]]["color"] for e in G.edges]
edge_styles = [G[e[0]][e[1]][e[2]]["linestyle"] for e in G.edges]

labels = {}
for node in G.nodes():
    labels[node] = node


plt.figure(
    figsize=(
        20,
        20,
    )
)

nx.draw_networkx_edges(G, pos, edge_color=edge_colors, style=edge_styles)
nx.draw_networkx_nodes(G, pos, node_color=node_colors)

inc = 0.03

for cond in [True, False]:
    new_pos = {}
    for p, pp in pos.items():
        if (p in ground_props) == cond:
            if cond:
                c = -1
            else:
                c = 1
            pp = (pp[0] + c * inc, pp[1])
            new_pos[p] = pp
        else:
            new_pos[p] = (100, 100)
    nx.draw_networkx_labels(G, new_pos, labels, horizontalalignment="right" if cond else "left")


# nx.draw(
#     G,
#     pos=pos,
#     with_labels=True,
#     node_color=node_colors,
#     edge_color=edge_colors,
#     style=edge_styles,
#     node_shape="s",
#     node_size=400,
# )
plt.savefig("asnets.pdf")
# plt.show()


==> figures/colours.py <==
import numpy as np


def wavelength_to_rgb(wavelength):
    # Convert wavelength in nanometers to RGB, normalized to [0, 1]
    if 380 <= wavelength <= 440:
        R = -(wavelength - 440) / (440 - 380)
        G = 0.0
        B = 1.0
    elif 440 < wavelength <= 490:
        R = 0.0
        G = (wavelength - 440) / (490 - 440)
        B = 1.0
    elif 490 < wavelength <= 510:
        R = 0.0
        G = 1.0
        B = -(wavelength - 510) / (510 - 490)
    elif 510 < wavelength <= 580:
        R = (wavelength - 510) / (580 - 510)
        G = 1.0
        B = 0.0
    elif 580 < wavelength <= 645:
        R = 1.0
        G = -(wavelength - 645) / (645 - 580)
        B = 0.0
    elif 645 < wavelength <= 750:
        R = 1.0
        G = 0.0
        B = 0.0
    else:
        R = G = B = 0.0
    
    # Intensity correction
    if 380 <= wavelength <= 420:
        factor = 0.3 + 0.7 * (wavelength - 380) / (420 - 380)
    elif 420 < wavelength <= 645:
        factor = 1.0
    elif 645 < wavelength <= 750:
        factor = 0.3 + 0.7 * (750 - wavelength) / (750 - 645)
    else:
        factor = 0.0
    
    R = np.clip(R * factor, 0, 1)
    G = np.clip(G * factor, 0, 1)
    B = np.clip(B * factor, 0, 1)

    return (R, G, B)

def spectrum_colors(n):
    min_wavelength = 380
    max_wavelength = 750
    wavelengths = np.linspace(min_wavelength, max_wavelength, n)
    
    colors = [wavelength_to_rgb(wl) for wl in wavelengths]
    return colors

# Example usage
n = 14  # You can change this value for different number of colors
colors = spectrum_colors(n)
alphabet = "abcdefghijklmnopqrstuvwxyz"
for i, color in enumerate(colors):
    ret = r"\definecolor{COLOR}{rgb}{RGB}"
    color = ret.replace("COLOR", "color" + alphabet[i]).replace("RGB", f"{color[0]:.2f},{color[1]:.2f},{color[2]:.2f}")
    print(f"{color}")

hex_colors = [f"#{int(color[0]*255):02x}{int(color[1]*255):02x}{int(color[2]*255):02x}" for color in colors]

print(hex_colors)


==> figures/slg.py <==
import itertools

import graphviz
import matplotlib.colors as mcolors
import matplotlib.pyplot as plt
import networkx as nx
from netgraph import Graph  # pip install netgraph

A = "a"
B = "b"
C = "c"
E = "e"

on = "on"
clear = "clear"
ontable = "on-table"
holding = "holding"

pickup = "pickup"
putdown = "putdown"
stack = "stack"
unstack = "unstack"

arity_map = {
    on: 2,
    clear: 1,
    ontable: 1,
    holding: 1,
    pickup: 1,
    putdown: 1,
    stack: 2,
    unstack: 2,
}

actions = {
    pickup: {
        "vars": ["x"],
        "pre": [(clear, "x"), (ontable, "x")],
        "add": [(holding, "x")],
        "del": [(clear, "x"), (ontable, "x")],
    },
    putdown: {
        "vars": ["x"],
        "pre": [(holding, "x")],
        "add": [(clear, "x"), (ontable, "x")],
        "del": [(holding, "x")],
    },
    stack: {
        "vars": ["x", "y"],
        "pre": [(holding, "x"), (clear, "y")],
        "add": [(on, "x", "y"), (clear, "x")],
        "del": [(holding, "x"), (clear, "y")],
    },
    unstack: {
        "vars": ["x", "y"],
        "pre": [(on, "x", "y"), (clear, "x")],
        "add": [(holding, "x"), (clear, "y")],
        "del": [(on, "x", "y"), (clear, "x")],
    },
}
objects = [A, B, C, E]

s = {
    (clear, A),
    (on, A, B),
    (on, B, C),
    (ontable, C),
    (ontable, E),
}

g = {
    (clear, A),
    (on, A, E),
    (on, E, B),
    (ontable, B),
    (ontable, C),
}

s = {f"{p}({','.join(v)})" for p, *v in s}
g = {f"{p}({','.join(v)})" for p, *v in g}

nodes = set()
ground_props = set()

colours = ["#7f7f7f", "#17becf", "#9467bd", "#e377c2", "#bcbd22"]
embed_to_colour = {
    (0, 0, 0): colours[0],
    (1, 0, 0): colours[1],
    (1, 0, 1): colours[2],
    (1, 1, 0): colours[3],
    (1, 1, 1): colours[4],
}

G = nx.MultiGraph()
for predicate, arity in arity_map.items():
    combos = itertools.combinations_with_replacement(objects, arity)
    combos = filter(lambda c: len(set(c)) == len(c), combos)
    for instantiation in combos:
        node = f"{predicate}({','.join(instantiation)})"
        embed = (predicate not in actions, node in s, node in g)
        print(embed in embed_to_colour)
        G.add_node(node, color=embed_to_colour[embed])
        nodes.add(node)
        if predicate not in actions:
            ground_props.add(node)

linestyle = {
    "pre": "--",
    "del": "dotted",
    "add": "-.",
}

linecolor = {
    "pre": "black",
    "del": "red",
    "add": "blue",
}


for action, info in actions.items():
    variables = info["vars"]
    pre = info["pre"]
    add = info["add"]
    delete = info["del"]

    limes = ["pre", "add", "del"]

    combos = itertools.combinations_with_replacement(objects, len(variables))
    combos = filter(lambda c: len(set(c)) == len(c), combos)

    for combo in combos:
        a = f"{action}({','.join(combo)})"
        var_to_obj = dict(zip(variables, combo))
        for lime in limes:
            instantiation = [f"{p}({','.join([var_to_obj[i] for i in v])})" for p, *v in info[lime]]
            for p in instantiation:
                assert p in nodes, p
                G.add_edge(a, p, linestyle=linestyle[lime], color=linecolor[lime])

pos = nx.bipartite_layout(G, ground_props)

print("drawing...")

node_colors = [G.nodes[n]["color"] for n in G.nodes]
edge_colors = [G[e[0]][e[1]][e[2]]["color"] for e in G.edges]
edge_styles = [G[e[0]][e[1]][e[2]]["linestyle"] for e in G.edges]

labels = {}
for node in G.nodes():
    labels[node] = node


plt.figure(
    figsize=(
        20,
        20,
    )
)

nx.draw_networkx_edges(G, pos, edge_color=edge_colors, style=edge_styles)
nx.draw_networkx_nodes(G, pos, node_color=node_colors)

inc = 0.03

for cond in [True, False]:
    new_pos = {}
    for p, pp in pos.items():
        if (p in ground_props) == cond:
            if cond:
                c = -1
            else:
                c = 1
            pp = (pp[0] + c * inc, pp[1])
            new_pos[p] = pp
        else:
            new_pos[p] = (100, 100)
    nx.draw_networkx_labels(G, new_pos, labels, horizontalalignment="right" if cond else "left")


# nx.draw(
#     G,
#     pos=pos,
#     with_labels=True,
#     node_color=node_colors,
#     edge_color=edge_colors,
#     style=edge_styles,
#     node_shape="s",
#     node_size=400,
# )
plt.savefig("slg.pdf")
# plt.show()


==> figures/strips-hgn.py <==
import itertools

import graphviz
import matplotlib.colors as mcolors
import matplotlib.pyplot as plt
import networkx as nx
from netgraph import Graph  # pip install netgraph

A = "a"
B = "b"
C = "c"
E = "e"

on = "on"
clear = "clear"
ontable = "on-table"
holding = "holding"

pickup = "pickup"
putdown = "putdown"
stack = "stack"
unstack = "unstack"

arity_map = {
    on: 2,
    clear: 1,
    ontable: 1,
    holding: 1,
    pickup: 1,
    putdown: 1,
    stack: 2,
    unstack: 2,
}

actions = {
    pickup: {
        "vars": ["x"],
        "pre": [(clear, "x"), (ontable, "x")],
        "add": [(holding, "x")],
        "del": [(clear, "x"), (ontable, "x")],
    },
    putdown: {
        "vars": ["x"],
        "pre": [(holding, "x")],
        "add": [(clear, "x"), (ontable, "x")],
        "del": [(holding, "x")],
    },
    stack: {
        "vars": ["x", "y"],
        "pre": [(holding, "x"), (clear, "y")],
        "add": [(on, "x", "y"), (clear, "x")],
        "del": [(holding, "x"), (clear, "y")],
    },
    unstack: {
        "vars": ["x", "y"],
        "pre": [(on, "x", "y"), (clear, "x")],
        "add": [(holding, "x"), (clear, "y")],
        "del": [(on, "x", "y"), (clear, "x")],
    },
}
objects = [A, B, C, E]

s = {
    (clear, A),
    (on, A, B),
    (on, B, C),
    (ontable, C),
    (ontable, E),
}

g = {
    (clear, A),
    (on, A, E),
    (on, E, B),
    (ontable, B),
    (ontable, C),
}

s = {f"{p}({','.join(v)})" for p, *v in s}
g = {f"{p}({','.join(v)})" for p, *v in g}

nodes = set()
ground_props = set()

colours = ["#7f7f7f", "#17becf", "#9467bd", "#e377c2", "#bcbd22"]
embed_to_colour = {
    (0, 0, 0): colours[0],
    (1, 0, 0): colours[1],
    (1, 0, 1): colours[2],
    (1, 1, 0): colours[3],
    (1, 1, 1): colours[4],
}

G = nx.MultiGraph()
for predicate, arity in arity_map.items():
    combos = itertools.combinations_with_replacement(objects, arity)
    combos = filter(lambda c: len(set(c)) == len(c), combos)
    for instantiation in combos:
        node = f"{predicate}({','.join(instantiation)})"
        embed = (predicate not in actions, node in s, node in g)
        print(embed in embed_to_colour)
        G.add_node(node, color=embed_to_colour[embed])
        nodes.add(node)
        if predicate not in actions:
            ground_props.add(node)

linestyle = {
    "pre": "--",
    "del": "dotted",
    "add": "-.",
}

linecolor = {
    "pre": "black",
    "del": "red",
    "add": "blue",
}


for action, info in actions.items():
    variables = info["vars"]
    pre = info["pre"]
    add = info["add"]
    delete = info["del"]

    limes = ["pre", "add"]

    combos = itertools.combinations_with_replacement(objects, len(variables))
    combos = filter(lambda c: len(set(c)) == len(c), combos)

    for combo in combos:
        a = f"{action}({','.join(combo)})"
        var_to_obj = dict(zip(variables, combo))
        for lime in limes:
            instantiation = [f"{p}({','.join([var_to_obj[i] for i in v])})" for p, *v in info[lime]]
            for p in instantiation:
                assert p in nodes, p
                G.add_edge(a, p, linestyle=linestyle[lime], color=linecolor[lime])

pos = nx.bipartite_layout(G, ground_props)

print("drawing...")

node_colors = [G.nodes[n]["color"] for n in G.nodes]
edge_colors = [G[e[0]][e[1]][e[2]]["color"] for e in G.edges]
edge_styles = [G[e[0]][e[1]][e[2]]["linestyle"] for e in G.edges]

labels = {}
for node in G.nodes():
    labels[node] = node


plt.figure(
    figsize=(
        20,
        20,
    )
)

nx.draw_networkx_edges(G, pos, edge_color=edge_colors, style=edge_styles)
nx.draw_networkx_nodes(G, pos, node_color=node_colors)

inc = 0.03

for cond in [True, False]:
    new_pos = {}
    for p, pp in pos.items():
        if (p in ground_props) == cond:
            if cond:
                c = -1
            else:
                c = 1
            pp = (pp[0] + c * inc, pp[1])
            new_pos[p] = pp
        else:
            new_pos[p] = (100, 100)
    nx.draw_networkx_labels(G, new_pos, labels, horizontalalignment="right" if cond else "left")


# nx.draw(
#     G,
#     pos=pos,
#     with_labels=True,
#     node_color=node_colors,
#     edge_color=edge_colors,
#     style=edge_styles,
#     node_shape="s",
#     node_size=400,
# )
plt.savefig("strips-hgn.pdf")
# plt.show()

